Optimizing Factual Accuracy in Text Generation through Dynamic Knowledge Selection

Language models (LMs) have revolutionized the way we interact with information, but they often generate nonfactual text, raising concerns about their reliability. Previous methods use external knowledge as references for text generation to enhance factuality but often struggle with the knowledge mix-up(e.g., entity mismatch) of irrelevant references. Besides,as the length of the output text grows, the randomness of sampling can escalate, detrimentally impacting the factual accuracy of the generated text. In this paper, we present DKGen, which divide the text generation process into an iterative process. In each iteration, DKGen takes the input query, the previously generated text and a subset of the reference passages as input to generate short text. During the process, the subset is dynamically selected from the full passage set based on their relevance to the previously generated text and the query, largely eliminating the irrelevant references from input. To further enhance DKGen's ability to correctly use these external knowledge, DKGen distills the relevance order of reference passages to the cross-attention distribution of decoder. We train and evaluate DKGen on a large-scale benchmark dataset. Experiment results show that DKGen outperforms all baseline models.

==> predict.sh <==
python src/predict.py --checkpoint checkpoint/0419.ckpt

==> src/args.py <==
import argparse
import torch
import os
from utils import get_tokenizer

def get_argument_parser():
    parser = argparse.ArgumentParser()
    parser.add_argument("--model_path", 
            default="/home/chi/code/data/BartBase", 
            type=str, help="")

    parser.add_argument("--train_file", 
            default="/home/chi/code/data/bart-base", 
            type=str, help="")
    
    parser.add_argument("--dev_file", 
            default="/home/chi/code/data/bart-base", 
            type=str, help="")

    parser.add_argument("--output_path", 
            default="/home/chi/code/data/bart-base", 
            type=str, help="")
    
    parser.add_argument("--checkpoint", 
            default="", 
            type=str, help="")

    parser.add_argument("--learning_rate", 
            default=1e-5, 
            type=float, help="")

    parser.add_argument("--weight_decay", 
            default=0.0, 
            type=float, help="")

    parser.add_argument("--batch_size", 
            default=2, 
            type=int, help="")

    parser.add_argument("--loss_strategy", 
            default="alpha", 
            type=str, help="")

    parser.add_argument("--clip-grad-norm", 
        help="max norm of clipping gradients", type=float, default=0.0)

    parser.add_argument("--warmup", 
            default=0.1, 
            type=float, help="")

    parser.add_argument("--n_training_samples", 
            default=5, 
            type=int, help="")

    parser.add_argument("--n_epoch", 
            default=5, 
            type=int, help="")

    parser.add_argument("--max_encoding_length", 
            default=256, 
            type=int, help="")

    parser.add_argument("--max_decoding_length", 
            default=64, 
            type=int, help="")
    
    parser.add_argument('--rank', type=int, default=0, help='Index of current task')  # 表示当前是第几个节点
    parser.add_argument('--world_size', type=int, default=1, help='Total number of tasks')  # 表示一共有几个节点
    parser.add_argument('--dist_backend', type=str, default='nccl', help='distributed backend')
    parser.add_argument('--init_method', default=None, help='print process when training')  # 表示PyTorch分布式作业中master的地址，modelarts已经完成设置
    
    

    args = parser.parse_args()
    args.n_nodes = args.world_size
    ngpus_per_node = torch.cuda.device_count()
    args.world_size = ngpus_per_node * args.world_size
    args.tokenizer = get_tokenizer(args.model_path, ["[ref]", "[title]", "[context]"])
    return args


if __name__ == "__main__":
    args = get_argument_parser()
    print(args)

==> src/models.py <==

import torch
import torch.nn as nn
from transformers import AutoTokenizer, AutoModelForMaskedLM, AutoModel
import pytorch_lightning as pl
from torch.utils.data import DataLoader
from torch.utils.data.distributed import DistributedSampler
from transformers import get_linear_schedule_with_warmup
from utils import get_dist_info
from transformers import BartForConditionalGeneration, BartConfig
import os

class BartClassificationHead(nn.Module):
    """Head for sentence-level classification tasks."""

    def __init__(
        self,
        input_dim: int,
        inner_dim: int,
        num_classes: int,
        pooler_dropout: float,
    ):
        super().__init__()
        self.dense = nn.Linear(input_dim, inner_dim)
        self.dropout = nn.Dropout(p=pooler_dropout)
        self.out_proj = nn.Linear(inner_dim, num_classes)

    def forward(self, hidden_states: torch.Tensor) -> torch.Tensor:
        hidden_states = self.dropout(hidden_states)
        hidden_states = self.dense(hidden_states)
        hidden_states = torch.tanh(hidden_states)
        hidden_states = self.dropout(hidden_states)
        hidden_states = self.out_proj(hidden_states)
        return hidden_states
        
class EncoderWrapper(torch.nn.Module):
    def __init__(self, encoder):
        super().__init__()
        self.encoder = encoder
    
    def forward(self, input_ids=None, attention_mask=None, **kwargs,):
        bsz, n_cand, cand_length = input_ids.shape
        input_ids = input_ids.view(-1, cand_length)
        attention_mask = attention_mask.view(-1, cand_length)
        outputs = self.encoder(input_ids, attention_mask)
        outputs.last_hidden_state = outputs.last_hidden_state.view(
            bsz, n_cand * cand_length, -1)
        return outputs

class FiD(pl.LightningModule):
    def __init__(self, 
                 args,
                 train_data=None,
                 dev_data=None):

        super(FiD, self).__init__()
        self.args = args
        self.train_data = train_data
        self.dev_data = dev_data
        config = BartConfig.from_pretrained(args.model_path)
        self.bart = BartForConditionalGeneration.from_pretrained(
            args.model_path, config=config)
        self.bart.resize_token_embeddings(len(args.tokenizer))
        self.bart.model.encoder = EncoderWrapper(self.bart.model.encoder)
        self.dense = BartClassificationHead(
            self.bart.config.d_model, self.bart.config.d_model, 1, 0.1)
        if self.args.loss_strategy == "weight":
            self.loss_weights = nn.Parameter(torch.ones(3))

        self.ce_loss = nn.CrossEntropyLoss()
        self.kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)

        self.alpha = 0.9

        if self.args.checkpoint:
            states = torch.load(self.args.checkpoint)["state_dict"]
            self.load_state_dict(states)
            print(f"loaded from {self.args.checkpoint}...")

    
    def generate(self, batch):
        input_ids = batch["input_ids"]
        attention_mask = batch["attention_mask"]
        if len(input_ids.shape) == 2:
            input_ids = input_ids.unsqueeze(0)
            attention_mask = attention_mask.unsqueeze(0)

        bs, n_cand, max_length = input_ids.shape

        attention_mask = attention_mask.view(bs, -1)

        output = self.bart.generate(input_ids=input_ids,
                    attention_mask=attention_mask,
                    max_length=64,
                   min_length=16)

        sentences = text = self.args.tokenizer.batch_decode(
            output, skip_special_tokens=True,clean_up_tokenization_spaces=True)
        return sentences

    @staticmethod
    def get_relevance_scores(reference_scores):
        ctx_score = reference_scores.mean(-1).unsqueeze(1)
        rel_score = torch.cat((ctx_score, reference_scores),dim=1)
        rel_score = nn.functional.log_softmax(rel_score, dim=-1)
        return rel_score 

    @staticmethod
    def get_attention_scores(attentions, attention_mask, n_cand, threshold=1e-4):
        all_attention = torch.stack(attentions,dim=1)
        bs, n_layer, n_head, trg_len, all_len = all_attention.shape
        all_attention = all_attention.view(bs, n_layer, n_head, trg_len, n_cand, -1)
        
        # attention_mask = attention_mask.view(bs, n_cand ,-1)
        all_attention = all_attention.masked_fill(attention_mask[:, None, None, None]==0, 0.)
        
        scores = all_attention.sum(dim=[1, 2, 3, 5])
        ave_scores = all_attention.mean(dim=[1, 2, 3])
        
        filtered_attention_mask = attention_mask.masked_fill(ave_scores<threshold, 0)
        ntokens = filtered_attention_mask.sum(dim=[2])*n_layer*n_head
        
        scores = scores/(ntokens+1)
        scores = nn.functional.log_softmax(scores, dim=-1)
        return scores
    
    def weighted_loss(self, loss, index):
        return (loss / (self.loss_weights[index] * 2)) + (self.loss_weights[index] + 1).log()

    def get_scores(self, batch, if_softmax=True):
        input_ids = batch["input_ids"]
        attention_mask = batch["attention_mask"]
        if "target_labels" in batch:
            target_labels = batch["target_labels"].squeeze()
        else:
            target_labels = None

        bs, n_cand, max_length = input_ids.shape
        attention_mask = attention_mask.view(bs, -1)
        
        if target_labels is not None:
            seq_outputs = self.bart(
                input_ids=input_ids, 
                attention_mask=attention_mask, 
                labels=target_labels, 
                output_attentions=True, 
                output_hidden_states=True, 
                return_dict=True)
            encoder_last_hidden_state = seq_outputs.encoder_last_hidden_state
            
        else:
            seq_outputs = self.bart.model.encoder(
                input_ids=input_ids, 
                attention_mask=attention_mask)
            encoder_last_hidden_state = seq_outputs.last_hidden_state

        encoder_last_hidden_state = encoder_last_hidden_state.view(
            bs, n_cand, max_length, -1)

        eos_mask = input_ids.eq(self.args.tokenizer.eos_token_id)
        sentence_representation = encoder_last_hidden_state[eos_mask, :].view(
            bs, n_cand, -1
        )

        reference_first_hidden_states = sentence_representation[:, 1:, :] # bs * n_cand * dim
        ctx_first_hidden_states = sentence_representation[:, 0, :] #.unsqueeze(1) # bs * dim

        reference_scores = self.dense(reference_first_hidden_states).squeeze()
  
        

        ctx_score = torch.einsum(
            "bnd,bd->bn", reference_first_hidden_states, ctx_first_hidden_states)/torch.sqrt(
            torch.tensor(self.bart.config.d_model))
        
        if if_softmax:
            ctx_score = nn.functional.softmax(ctx_score, dim=-1)
            reference_scores = nn.functional.softmax(reference_scores, dim=-1)

        rel_scores = reference_scores + ctx_score # TODO
        
        return reference_scores, ctx_score, seq_outputs


    def forward(self, batch):
        attention_mask = batch["attention_mask"]
        bs, n_cand, max_length = attention_mask.shape

        reference_scores, ctx_score, seq_outputs = self.get_scores(batch)
        rel_scores = reference_scores + ctx_score

        gen_loss = seq_outputs.loss
        
        labels = torch.zeros(bs, dtype=torch.long).cuda() # TODO        
        rank_loss = self.ce_loss(rel_scores, labels)

        att = self.get_attention_scores(seq_outputs.cross_attentions, attention_mask, n_cand)
        rel = self.get_relevance_scores(rel_scores).detach()
        kl_loss = self.kl_loss(att,rel)

        if self.args.loss_strategy == "alpha":
            loss = self.alpha*gen_loss + (1-self.alpha)*rank_loss + (1-self.alpha)*kl_loss
        elif self.args.loss_strategy == "weight":
            w_gen_loss = self.weighted_loss(gen_loss, 0)
            w_rank_loss = self.weighted_loss(rank_loss, 1)
            w_kl_loss = self.weighted_loss(kl_loss, 2)
        
            loss = w_gen_loss + w_rank_loss + w_kl_loss
        return loss

    def train_dataloader(self):
        # train_sampler = DistributedSampler(self.train_data)
        return DataLoader(
            self.train_data,
            batch_size=self.args.batch_size,
            num_workers=4,
            drop_last=True # , sampler=train_sampler
        )

    def val_dataloader(self):
        return DataLoader(
            self.dev_data,
            batch_size=self.args.batch_size,
            num_workers=4,
            drop_last=True
        )

    def configure_optimizers(self):
        optimizer = torch.optim.AdamW(
            self.parameters(), lr=self.args.learning_rate, weight_decay=self.args.weight_decay)
        total_training_step = int(self.args.n_training_samples*self.args.n_epoch/self.args.batch_size)
        scheduler = get_linear_schedule_with_warmup(
            optimizer, 
            int(total_training_step*self.args.warmup),
             total_training_step
             )
        scheduler = {"scheduler": scheduler, "interval": "step", "frequency": 1}
        return [optimizer], [scheduler]


    def training_step(self, batch, batch_nb):
        loss = self(batch)
        self.log(
            "train_loss",
            loss,
            on_step=True,
            on_epoch=True,
            prog_bar=True,
            logger=True,
            rank_zero_only=True
        )

        return loss

    def validation_step(self, batch, batch_nb):
        loss = self(batch)
        self.log(
            "val_loss",
            loss,
            on_step=True,
            on_epoch=True,
            prog_bar=True,
            logger=True,
            rank_zero_only=True
        )
        return loss

    def validation_epoch_end(self, outputs):
        outputs = [l.detach().item() for l in outputs]
        outputs = sum(outputs) / len(outputs)
        self.log(
            "val loss",
            outputs,
            on_step=False,
            on_epoch=True,
            prog_bar=True,
            logger=True,
            rank_zero_only=True
        )



==> src/predict.py <==
import torch
from collections import defaultdict
from utils import InferDataset, vector_gather
from tqdm import tqdm
import copy
import re

def generate_sentence(model, batch, data, topk=1):
    reference_scores, ctx_score, _ = model.get_scores(batch, False)
    for i,sample_id in enumerate(batch["id"]):
        for n, count in enumerate(data[sample_id][-2]):
            ctx_score[i][n] /=  (2**count)

    # print(scores)
    indices = ctx_score.topk(topk, dim=-1)[1]
    # for i,idx in enumerate(indices):
    #     print(f"第{i}个样本本次使用:{idx.item()}")
    for i,idx in enumerate(indices):
        data[i][-2][idx.item()] += 1
    ctx_input_ids = batch["input_ids"][:,0,:].unsqueeze(1)
    ctx_attention_mask = batch["attention_mask"][:,0,:].unsqueeze(1)
    
    ref_input_ids = batch["input_ids"][:,1:,:]
    ref_attention_mask = batch["attention_mask"][:,1:,:]
    
    batch["input_ids"] = vector_gather(ref_input_ids, indices)
    batch["input_ids"] = torch.cat([ctx_input_ids, batch["input_ids"]], dim=1)
    
    batch["attention_mask"] = vector_gather(ref_attention_mask, indices)
    batch["attention_mask"] = torch.cat([ctx_attention_mask, batch["attention_mask"]], dim=1)
    
    sents = model.generate(batch)
    for i,idx in enumerate(indices):
        if reference_scores[i][idx.item()] <= reference_scores[i][0]:
            sents[i] = ""
    # for i,s in enumerate(reference_scores):
    #     for k,p in enumerate(s):
    #         ref_p = p.item()
    #         ctx_p = ctx_score[i][k].item()
    #         if data[i][2][k]:
    #             print(f"第{i}个样本第{k}个reference score的得分是:{round(ref_p,4)}; ctx score的得分是:{round(ctx_p,4)}")
    #         else:
    #             print(f"第{i}个样本第{k}个reference score的得分是:{round(ref_p,4)}; ctx score的得分是:{round(ctx_p,4)}, 此样本已被干")
    #     print("="*100)
    #     print(f"第{i}个样本本次生成: {sents[i]}")
    #     print(f"第{i}个样本已经生成: {data[i][1]}")
    #     print(f"第{i}个样本本次使用: {data[i][2][indices[i].item()]}")
    #     print("="*100)
    
    return sents, indices.tolist()

def generate_by_sentence(data, num_sent=3, batch_size=4):
    record = defaultdict(list)
    for i in range(num_sent):
        res_dict = {}
        dl = InferDataset(data, args)
        DL = DataLoader(dl,
                    batch_size=batch_size)
        for batch in tqdm(DL):
            ctx, used_indices = generate_sentence(model, batch, data)
            for k,idx in enumerate(batch["id"]):
                idx = idx.item()
                res_dict[idx] = [ctx[k], used_indices[k]]
                record[idx].append([ctx[k], used_indices[k]])
        data = arrange_data(res_dict, data)
    return data, record

# def write_res(record, out_path):
#     with open(out_path, "w") as f:
#         for i in range(len(record)):
#             tmp = []
#             for sent in record[i]:
#                 ref_ids = "".join([f"[{i+1}]" for i in sent[1]])
#                 tmp.append(f"{sent[0]} {ref_ids}")
#                 tmp_sent = " ".join(tmp)
#                 tmp_sent = re.sub("\s+", " ", tmp_sent).lower()
#             f.write(tmp_sent+"\n")

def write_res(record):
    res = []
    for i in range(len(record)):
        tmp = []
        for sent in record[i]:
#             if sent[0] in tmp: continue
            tmp.append(f"{sent[0]}")
        tmp_sent = " ".join(tmp)
        tmp_sent = re.sub("\s+", " ", tmp_sent)
        res.append(tmp_sent.lower())
    return res

def arrange_data(res_dict, last_data):
    rtn = []
    for i,line in enumerate(last_data):
        if line[1]:
            line[1] = f"{line[1]} {res_dict[i][0]}"
        else:
            line[1] = res_dict[i][0]
        # for idx in res_dict[i][1]:
        #     line[2][idx] = ""
        rtn.append(line)
    return rtn

if __name__ == "__main__":
    import json
    from args import get_argument_parser
    from models import FiD
    from torch.utils.data import DataLoader
    import os
    from nlgeval import NLGEval
    

    args = get_argument_parser()
    model = FiD(args)
    model.cuda()

    data = json.load(open("/home/chi/1111_full_res/regen_0301.json"))
    data = [[k, "", data[k][1], i] for i,k in enumerate(data)]
    for k in range(4,5):
        test_data = copy.deepcopy(data[:20])
        for i in range(len(test_data)):
            test_data[i][2].insert(0, "")
            n_ref = len(test_data[i][2])
            test_data[i].insert(-1, [0]*n_ref)

        des = f"generate {k+1} sentences, new not abandon"
        print(des)
        
        finished_data, record = generate_by_sentence(test_data, num_sent=k+1, batch_size=2)
        # write_res(record, "output/test_100.res")

        gold = open("/home/chi/webbrain2/output/gold_100.res").readlines()[:20]
        gold = [re.sub(r"(\[[0-9]+\])", r"", s) for s in gold]
        gold = [[s.strip() for s in gold]]

        hypos = write_res(record)
        nlgeval = NLGEval(no_skipthoughts=True, no_glove=True) 
        metrics_dict = nlgeval.compute_metrics(gold, hypos)
        for key in metrics_dict:
            print(f"{key}: {metrics_dict[key]}")




==> src/predict_ori.py <==
import torch
from collections import defaultdict
from utils import InferDataset, vector_gather
from tqdm import tqdm

def generate_sentence(model, batch, topk=1):
    scores, _ = model.get_scores(batch)
    indices = scores.topk(topk, dim=-1)[1]
    ctx_input_ids = batch["input_ids"][:,0,:].unsqueeze(1)
    ctx_attention_mask = batch["attention_mask"][:,0,:].unsqueeze(1)
    
    ref_input_ids = batch["input_ids"][:,1:,:]
    ref_attention_mask = batch["attention_mask"][:,1:,:]
    
    batch["input_ids"] = vector_gather(ref_input_ids, indices)
    batch["input_ids"] = torch.cat([ctx_input_ids, batch["input_ids"]], dim=1)
    
    batch["attention_mask"] = vector_gather(ref_attention_mask, indices)
    batch["attention_mask"] = torch.cat([ctx_attention_mask, batch["attention_mask"]], dim=1)
    
    sents = model.generate(batch)
    return sents, indices.tolist()

def generate_by_sentence(data, num_sent=3, batch_size=4):
    record = defaultdict(list)
    for i in range(num_sent):
        res_dict = {}
        dl = InferDataset(data, args)
        DL = DataLoader(dl,
                    batch_size=batch_size)
        for batch in tqdm(DL):
            ctx, used_indices = generate_sentence(model, batch)
            for i,idx in enumerate(batch["id"]):
                idx = idx.item()
                res_dict[idx] = [ctx[i], used_indices[i]]
                record[idx].append([ctx[i], used_indices[i]])
        data = arrange_data(res_dict, data)
    return data, record

def write_res(record, out_path):
    with open(out_path, "w") as f:
        for i in range(len(record)):
            tmp = []
            for sent in record[i]:
                ref_ids = "".join([f"[{i+1}]" for i in sent[1]])
                tmp.append(f"{sent[0]} {ref_ids}")
            f.write(" ".join(tmp)+"\n")

def arrange_data(res_dict, last_data):
    rtn = []
    for i,line in enumerate(last_data):
        if line[1]:
            line[1] = f"{line[1]} {res_dict[i][0]}"
        else:
            line[1] = res_dict[i][0]
            
        for idx in res_dict[i][1]:
            line[2][idx] = ""
        rtn.append(line)
    return rtn

if __name__ == "__main__":
    import json
    from args import get_argument_parser
    from models import FiD
    from torch.utils.data import DataLoader
    

    args = get_argument_parser()
    model = FiD(args)
    model.cuda()

    data = json.load(open(args.dev_file))
    data = [[k, "", data[k][1], i] for i,k in enumerate(data)]
    data = data[:1000]
    finished_data, record = generate_by_sentence(data, num_sent=5, batch_size=args.batch_size)
    write_res(record, f"{args.output_path}/1000.res")




==> src/run.py <==
from pytorch_lightning.callbacks import ModelCheckpoint, LearningRateMonitor, TQDMProgressBar
import pytorch_lightning as pl
from pytorch_lightning.strategies import DDPStrategy
import os
from args import get_argument_parser
from utils import set_seed, get_dist_info, TextDataset, StreamTextDataset
from models import FiD

import warnings
warnings.filterwarnings("ignore", "Detected call of", UserWarning)

def main(args):
    set_seed(1234)

    learning_rate_callback = LearningRateMonitor()
    process_bar_callback = TQDMProgressBar(refresh_rate=5)
    
    train_data = StreamTextDataset(args.train_file, args)
    val_data = StreamTextDataset(args.dev_file, args)
    net = FiD(args, train_data, val_data) # TODO

    checkpoint_callback = ModelCheckpoint(
        dirpath=args.output_path,
        verbose=True,
        every_n_epochs=1,
        monitor="val_loss",
        save_top_k=-1,
        mode="min",
        save_last=True
    )

    trainer = pl.Trainer(
        accelerator="auto",
        default_root_dir=args.output_path,
        gradient_clip_val=args.clip_grad_norm,
        max_epochs=args.n_epoch,
        strategy=DDPStrategy(find_unused_parameters=False),
        check_val_every_n_epoch=1,
        callbacks=[learning_rate_callback, checkpoint_callback, process_bar_callback],
        precision=16,
        log_every_n_steps=1,
    )
    trainer.fit(net)

if __name__ == "__main__":
    args = get_argument_parser()
    main(args)


==> src/test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from models import FiD\n",
    "from utils import get_tokenizer\n",
    "class args:\n",
    "    def __init__(self):\n",
    "        self.model_path = \"/home/chi/code/data/BartBase\"\n",
    "        self.checkpoint = \"../checkpoint/0419.ckpt\"\n",
    "        self.tokenizer = get_tokenizer(self.model_path, [\"[ref]\", \"[title]\", \"[context]\"])\n",
    "        self.max_encoding_length = 256\n",
    "        self.max_decoding_length =64\n",
    "        self.loss_strategy = \"alpha\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "args = args()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "loaded from ../checkpoint/0419.ckpt...\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "FiD(\n",
       "  (bart): BartForConditionalGeneration(\n",
       "    (model): BartModel(\n",
       "      (shared): Embedding(50268, 768)\n",
       "      (encoder): EncoderWrapper(\n",
       "        (encoder): BartEncoder(\n",
       "          (embed_tokens): Embedding(50268, 768)\n",
       "          (embed_positions): BartLearnedPositionalEmbedding(1026, 768)\n",
       "          (layers): ModuleList(\n",
       "            (0): BartEncoderLayer(\n",
       "              (self_attn): BartAttention(\n",
       "                (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              )\n",
       "              (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "              (activation_fn): GELUActivation()\n",
       "              (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "              (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "              (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            )\n",
       "            (1): BartEncoderLayer(\n",
       "              (self_attn): BartAttention(\n",
       "                (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              )\n",
       "              (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "              (activation_fn): GELUActivation()\n",
       "              (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "              (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "              (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            )\n",
       "            (2): BartEncoderLayer(\n",
       "              (self_attn): BartAttention(\n",
       "                (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              )\n",
       "              (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "              (activation_fn): GELUActivation()\n",
       "              (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "              (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "              (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            )\n",
       "            (3): BartEncoderLayer(\n",
       "              (self_attn): BartAttention(\n",
       "                (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              )\n",
       "              (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "              (activation_fn): GELUActivation()\n",
       "              (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "              (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "              (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            )\n",
       "            (4): BartEncoderLayer(\n",
       "              (self_attn): BartAttention(\n",
       "                (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              )\n",
       "              (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "              (activation_fn): GELUActivation()\n",
       "              (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "              (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "              (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            )\n",
       "            (5): BartEncoderLayer(\n",
       "              (self_attn): BartAttention(\n",
       "                (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "                (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              )\n",
       "              (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "              (activation_fn): GELUActivation()\n",
       "              (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "              (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "              (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            )\n",
       "          )\n",
       "          (layernorm_embedding): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "        )\n",
       "      )\n",
       "      (decoder): BartDecoder(\n",
       "        (embed_tokens): Embedding(50268, 768)\n",
       "        (embed_positions): BartLearnedPositionalEmbedding(1026, 768)\n",
       "        (layers): ModuleList(\n",
       "          (0): BartDecoderLayer(\n",
       "            (self_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (activation_fn): GELUActivation()\n",
       "            (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (encoder_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (encoder_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "            (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "            (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "          )\n",
       "          (1): BartDecoderLayer(\n",
       "            (self_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (activation_fn): GELUActivation()\n",
       "            (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (encoder_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (encoder_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "            (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "            (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "          )\n",
       "          (2): BartDecoderLayer(\n",
       "            (self_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (activation_fn): GELUActivation()\n",
       "            (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (encoder_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (encoder_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "            (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "            (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "          )\n",
       "          (3): BartDecoderLayer(\n",
       "            (self_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (activation_fn): GELUActivation()\n",
       "            (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (encoder_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (encoder_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "            (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "            (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "          )\n",
       "          (4): BartDecoderLayer(\n",
       "            (self_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (activation_fn): GELUActivation()\n",
       "            (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (encoder_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (encoder_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "            (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "            (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "          )\n",
       "          (5): BartDecoderLayer(\n",
       "            (self_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (activation_fn): GELUActivation()\n",
       "            (self_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (encoder_attn): BartAttention(\n",
       "              (k_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (v_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (q_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "              (out_proj): Linear(in_features=768, out_features=768, bias=True)\n",
       "            )\n",
       "            (encoder_attn_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "            (fc1): Linear(in_features=768, out_features=3072, bias=True)\n",
       "            (fc2): Linear(in_features=3072, out_features=768, bias=True)\n",
       "            (final_layer_norm): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "          )\n",
       "        )\n",
       "        (layernorm_embedding): LayerNorm((768,), eps=1e-05, elementwise_affine=True)\n",
       "      )\n",
       "    )\n",
       "    (lm_head): Linear(in_features=768, out_features=50268, bias=False)\n",
       "  )\n",
       "  (dense): BartClassificationHead(\n",
       "    (dense): Linear(in_features=768, out_features=768, bias=True)\n",
       "    (dropout): Dropout(p=0.1, inplace=False)\n",
       "    (out_proj): Linear(in_features=768, out_features=1, bias=True)\n",
       "  )\n",
       "  (ce_loss): CrossEntropyLoss()\n",
       "  (kl_loss): KLDivLoss()\n",
       ")"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "model = FiD(args)\n",
    "model.cuda()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "data = json.load(open(\"/home/chi/1111_full_res/regen_0301.json\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = [[k, \"\", data[k][1], i] for i,k in enumerate(data)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "test_data = copy.deepcopy(data[:4])\n",
    "for i in range(len(test_data)):\n",
    "    test_data[i][2].insert(0, \"\")\n",
    "    n_ref = len(test_data[i][2])\n",
    "    \n",
    "    test_data[i].insert(-1, [0]*n_ref)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_sentence(model, batch, data, topk=1):\n",
    "    reference_scores, ctx_score, _ = model.get_scores(batch, False)\n",
    "    \n",
    "    print(ctx_score)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "generate_sentence()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from collections import defaultdict\n",
    "from utils import InferDataset, vector_gather\n",
    "from tqdm import tqdm\n",
    "import copy\n",
    "from torch.utils.data import DataLoader\n",
    "\n",
    "def generate_sentence(model, batch, data, topk=1):\n",
    "    reference_scores, ctx_score, _ = model.get_scores(batch, False)\n",
    "\n",
    "    for i,line in enumerate(data):\n",
    "        for n, count in enumerate(line[-2]):\n",
    "            ctx_score[i][n] /=  (2**count)\n",
    "\n",
    "    scores = reference_scores + ctx_score\n",
    "    \n",
    "    indices = ctx_score.topk(topk, dim=-1)[1]\n",
    "    for i,idx in enumerate(indices):\n",
    "#         print(f\"第{i}个样本本次使用:{idx.item()}\")\n",
    "        data[i][-2][idx.item()] += 1\n",
    "    ctx_input_ids = batch[\"input_ids\"][:,0,:].unsqueeze(1)\n",
    "    ctx_attention_mask = batch[\"attention_mask\"][:,0,:].unsqueeze(1)\n",
    "    \n",
    "    ref_input_ids = batch[\"input_ids\"][:,1:,:]\n",
    "    ref_attention_mask = batch[\"attention_mask\"][:,1:,:]\n",
    "    \n",
    "    batch[\"input_ids\"] = vector_gather(ref_input_ids, indices)\n",
    "    batch[\"input_ids\"] = torch.cat([ctx_input_ids, batch[\"input_ids\"]], dim=1)\n",
    "    \n",
    "    batch[\"attention_mask\"] = vector_gather(ref_attention_mask, indices)\n",
    "    batch[\"attention_mask\"] = torch.cat([ctx_attention_mask, batch[\"attention_mask\"]], dim=1)\n",
    "    \n",
    "    sents = model.generate(batch)\n",
    "    \n",
    "    for i,idx in enumerate(indices):\n",
    "        if reference_scores[i][idx.item()] <= reference_scores[i][0]:\n",
    "            sents[i] = \"\"\n",
    "        \n",
    "#     for i,s in enumerate(reference_scores):\n",
    "#         for k,p in enumerate(s):\n",
    "#             ref_p = p.item()\n",
    "#             ctx_p = ctx_score[i][k].item()\n",
    "#             if data[i][2][k]:\n",
    "#                 print(f\"第{i}个样本第{k}个reference score的得分是:{round(ref_p,4)}; ctx score的得分是:{round(ctx_p,4)}\")\n",
    "#             else:\n",
    "#                 print(f\"第{i}个样本第{k}个reference score的得分是:{round(ref_p,4)}; ctx score的得分是:{round(ctx_p,4)}, 此样本已被干\")\n",
    "#         print(\"=\"*100)\n",
    "#         print(f\"第{i}个样本本次生成: {sents[i]}\")\n",
    "#         print(f\"第{i}个样本已经生成: {data[i][1]}\")\n",
    "#         print(f\"第{i}个样本本次使用: {data[i][2][indices[i].item()]}\")\n",
    "#         print(\"=\"*100)\n",
    "    \n",
    "    return sents, indices.tolist()\n",
    "\n",
    "def generate_by_sentence(data, num_sent=3, batch_size=4):\n",
    "    record = defaultdict(list)\n",
    "    for i in range(num_sent):\n",
    "        res_dict = {}\n",
    "        dl = InferDataset(data, args)\n",
    "        DL = DataLoader(dl,\n",
    "                    batch_size=batch_size)\n",
    "        for batch in tqdm(DL):\n",
    "            ctx, used_indices = generate_sentence(model, batch, data)\n",
    "            for k,idx in enumerate(batch[\"id\"]):\n",
    "                idx = idx.item()\n",
    "                res_dict[idx] = [ctx[k], used_indices[k]]\n",
    "                record[idx].append([ctx[k], used_indices[k]])\n",
    "        data = arrange_data(res_dict, data)\n",
    "    return data, record\n",
    "\n",
    "# def write_res(record, out_path):\n",
    "#     with open(out_path, \"w\") as f:\n",
    "#         for i in range(len(record)):\n",
    "#             tmp = []\n",
    "#             for sent in record[i]:\n",
    "#                 ref_ids = \"\".join([f\"[{i+1}]\" for i in sent[1]])\n",
    "#                 tmp.append(f\"{sent[0]} {ref_ids}\")\n",
    "#             f.write(\" \".join(tmp)+\"\\n\")\n",
    "\n",
    "def arrange_data(res_dict, last_data):\n",
    "    rtn = []\n",
    "    for i,line in enumerate(last_data):\n",
    "        if line[1]:\n",
    "            line[1] = f\"{line[1]} {res_dict[i][0]}\"\n",
    "        else:\n",
    "            line[1] = res_dict[i][0]\n",
    "#         for idx in res_dict[i][1]:\n",
    "#             line[2][idx] = \"\"\n",
    "        rtn.append(line)\n",
    "    return rtn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "from nlgeval import NLGEval\n",
    "nlgeval = NLGEval(no_skipthoughts=True, no_glove=True)  # loads the models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/1 [00:00<?, ?it/s]\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "CUDA out of memory. Tried to allocate 84.00 MiB (GPU 0; 15.90 GiB total capacity; 6.63 GiB already allocated; 60.38 MiB free; 6.86 GiB reserved in total by PyTorch) If reserved memory is >> allocated memory try setting max_split_size_mb to avoid fragmentation.  See documentation for Memory Management and PYTORCH_CUDA_ALLOC_CONF",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-114-66dbecbd456c>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;31m# test_data = copy.deepcopy(data[:2])\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mtest_data\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mrecord\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgenerate_by_sentence\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtest_data\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnum_sent\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m5\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbatch_size\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-110-774786047da7>\u001b[0m in \u001b[0;36mgenerate_by_sentence\u001b[0;34m(data, num_sent, batch_size)\u001b[0m\n\u001b[1;32m     61\u001b[0m                     batch_size=batch_size)\n\u001b[1;32m     62\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mbatch\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mtqdm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mDL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 63\u001b[0;31m             \u001b[0mctx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mused_indices\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgenerate_sentence\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmodel\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbatch\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     64\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mk\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0midx\u001b[0m \u001b[0;32min\u001b[0m \u001b[0menumerate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbatch\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"id\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     65\u001b[0m                 \u001b[0midx\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0midx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mitem\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-110-774786047da7>\u001b[0m in \u001b[0;36mgenerate_sentence\u001b[0;34m(model, batch, data, topk)\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mgenerate_sentence\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmodel\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbatch\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtopk\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m     \u001b[0mreference_scores\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mctx_score\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmodel\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_scores\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbatch\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mFalse\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mline\u001b[0m \u001b[0;32min\u001b[0m \u001b[0menumerate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/webbrain2/src/models.py\u001b[0m in \u001b[0;36mget_scores\u001b[0;34m(self, batch, if_softmax)\u001b[0m\n\u001b[1;32m    150\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    151\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 152\u001b[0;31m             seq_outputs = self.bart.model.encoder(\n\u001b[0m\u001b[1;32m    153\u001b[0m                 \u001b[0minput_ids\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0minput_ids\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    154\u001b[0m                 attention_mask=attention_mask)\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/torch/nn/modules/module.py\u001b[0m in \u001b[0;36m_call_impl\u001b[0;34m(self, *input, **kwargs)\u001b[0m\n\u001b[1;32m   1108\u001b[0m         if not (self._backward_hooks or self._forward_hooks or self._forward_pre_hooks or _global_backward_hooks\n\u001b[1;32m   1109\u001b[0m                 or _global_forward_hooks or _global_forward_pre_hooks):\n\u001b[0;32m-> 1110\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mforward_call\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0minput\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1111\u001b[0m         \u001b[0;31m# Do not call functions when jit is used\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1112\u001b[0m         \u001b[0mfull_backward_hooks\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnon_full_backward_hooks\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/webbrain2/src/models.py\u001b[0m in \u001b[0;36mforward\u001b[0;34m(self, input_ids, attention_mask, **kwargs)\u001b[0m\n\u001b[1;32m     43\u001b[0m         \u001b[0minput_ids\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0minput_ids\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mview\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcand_length\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     44\u001b[0m         \u001b[0mattention_mask\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mattention_mask\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mview\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcand_length\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 45\u001b[0;31m         \u001b[0moutputs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mencoder\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0minput_ids\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mattention_mask\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     46\u001b[0m         outputs.last_hidden_state = outputs.last_hidden_state.view(\n\u001b[1;32m     47\u001b[0m             bsz, n_cand * cand_length, -1)\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/torch/nn/modules/module.py\u001b[0m in \u001b[0;36m_call_impl\u001b[0;34m(self, *input, **kwargs)\u001b[0m\n\u001b[1;32m   1108\u001b[0m         if not (self._backward_hooks or self._forward_hooks or self._forward_pre_hooks or _global_backward_hooks\n\u001b[1;32m   1109\u001b[0m                 or _global_forward_hooks or _global_forward_pre_hooks):\n\u001b[0;32m-> 1110\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mforward_call\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0minput\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1111\u001b[0m         \u001b[0;31m# Do not call functions when jit is used\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1112\u001b[0m         \u001b[0mfull_backward_hooks\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnon_full_backward_hooks\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/transformers/models/bart/modeling_bart.py\u001b[0m in \u001b[0;36mforward\u001b[0;34m(self, input_ids, attention_mask, head_mask, inputs_embeds, output_attentions, output_hidden_states, return_dict)\u001b[0m\n\u001b[1;32m    840\u001b[0m                     )\n\u001b[1;32m    841\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 842\u001b[0;31m                     layer_outputs = encoder_layer(\n\u001b[0m\u001b[1;32m    843\u001b[0m                         \u001b[0mhidden_states\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    844\u001b[0m                         \u001b[0mattention_mask\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/torch/nn/modules/module.py\u001b[0m in \u001b[0;36m_call_impl\u001b[0;34m(self, *input, **kwargs)\u001b[0m\n\u001b[1;32m   1108\u001b[0m         if not (self._backward_hooks or self._forward_hooks or self._forward_pre_hooks or _global_backward_hooks\n\u001b[1;32m   1109\u001b[0m                 or _global_forward_hooks or _global_forward_pre_hooks):\n\u001b[0;32m-> 1110\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mforward_call\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0minput\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1111\u001b[0m         \u001b[0;31m# Do not call functions when jit is used\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1112\u001b[0m         \u001b[0mfull_backward_hooks\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnon_full_backward_hooks\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/transformers/models/bart/modeling_bart.py\u001b[0m in \u001b[0;36mforward\u001b[0;34m(self, hidden_states, attention_mask, layer_head_mask, output_attentions)\u001b[0m\n\u001b[1;32m    329\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    330\u001b[0m         \u001b[0mresidual\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mhidden_states\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 331\u001b[0;31m         \u001b[0mhidden_states\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mactivation_fn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfc1\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhidden_states\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    332\u001b[0m         \u001b[0mhidden_states\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnn\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfunctional\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdropout\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhidden_states\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mp\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mactivation_dropout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtraining\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtraining\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    333\u001b[0m         \u001b[0mhidden_states\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfc2\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhidden_states\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/torch/nn/modules/module.py\u001b[0m in \u001b[0;36m_call_impl\u001b[0;34m(self, *input, **kwargs)\u001b[0m\n\u001b[1;32m   1108\u001b[0m         if not (self._backward_hooks or self._forward_hooks or self._forward_pre_hooks or _global_backward_hooks\n\u001b[1;32m   1109\u001b[0m                 or _global_forward_hooks or _global_forward_pre_hooks):\n\u001b[0;32m-> 1110\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mforward_call\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0minput\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1111\u001b[0m         \u001b[0;31m# Do not call functions when jit is used\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1112\u001b[0m         \u001b[0mfull_backward_hooks\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnon_full_backward_hooks\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.8/site-packages/torch/nn/modules/linear.py\u001b[0m in \u001b[0;36mforward\u001b[0;34m(self, input)\u001b[0m\n\u001b[1;32m    101\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    102\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mforward\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0minput\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mTensor\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m->\u001b[0m \u001b[0mTensor\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 103\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mF\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinear\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0minput\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mweight\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbias\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    104\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    105\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mextra_repr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m->\u001b[0m \u001b[0mstr\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: CUDA out of memory. Tried to allocate 84.00 MiB (GPU 0; 15.90 GiB total capacity; 6.63 GiB already allocated; 60.38 MiB free; 6.86 GiB reserved in total by PyTorch) If reserved memory is >> allocated memory try setting max_split_size_mb to avoid fragmentation.  See documentation for Memory Management and PYTORCH_CUDA_ALLOC_CONF"
     ]
    }
   ],
   "source": [
    "# test_data = copy.deepcopy(data[:2])\n",
    "test_data, record = generate_by_sentence(test_data, num_sent=5, batch_size=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "def write_res(record):\n",
    "    res = []\n",
    "    for i in range(len(record)):\n",
    "        tmp = []\n",
    "        for sent in record[i]:\n",
    "#             if sent[0] in tmp: continue\n",
    "            tmp.append(f\"{sent[0]}\")\n",
    "        tmp_sent = \" \".join(tmp)\n",
    "        tmp_sent = re.sub(\"\\s+\", \" \", tmp_sent)\n",
    "        res.append(tmp_sent.lower())\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Bleu_1: 0.18224468952600945\n",
      "Bleu_2: 0.09470079484504816\n",
      "Bleu_3: 0.044712507637329486\n",
      "Bleu_4: 3.875642588889751e-06\n",
      "METEOR: 0.09118862637318977\n",
      "ROUGE_L: 0.1528810542880321\n",
      "CIDEr: 0.005113366431401963\n"
     ]
    }
   ],
   "source": [
    "hypos = write_res(record)\n",
    "metrics_dict = nlgeval.compute_metrics(gold, hypos)\n",
    "for key in metrics_dict:\n",
    "    print(f\"{key}: {metrics_dict[key]}\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Bleu_1: 0.12771325996116456\n",
      "Bleu_2: 0.05296893601371125\n",
      "Bleu_3: 0.019073389459848412\n",
      "Bleu_4: 2.042063640415763e-06\n",
      "METEOR: 0.08966202017457767\n",
      "ROUGE_L: 0.1329529646591036\n",
      "CIDEr: 0.027922167373311598\n"
     ]
    }
   ],
   "source": [
    "hypos = write_res(record)\n",
    "metrics_dict = nlgeval.compute_metrics(gold, hypos)\n",
    "for key in metrics_dict:\n",
    "    print(f\"{key}: {metrics_dict[key]}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "gold = open(\"/home/chi/webbrain2/output/gold_100.res\").readlines()[:4]\n",
    "gold = [re.sub(r\"(\\[[0-9]+\\])\", r\"\", s) for s in gold]\n",
    "gold = [[s.strip() for s in gold]]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Bleu_1: 0.15318606568414836\n",
      "Bleu_2: 0.0705478713815973\n",
      "Bleu_3: 0.03354619117201066\n",
      "Bleu_4: 3.1348456395344754e-06\n",
      "METEOR: 0.09305835332152121\n",
      "ROUGE_L: 0.12682471380408974\n",
      "CIDEr: 0.0007407013791504158\n"
     ]
    }
   ],
   "source": [
    "hypos = write_res(record)\n",
    "metrics_dict = nlgeval.compute_metrics(gold, hypos)\n",
    "for key in metrics_dict:\n",
    "    print(f\"{key}: {metrics_dict[key]}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> src/utils.py <==
import linecache
from torch.utils.data import Dataset, IterableDataset, DistributedSampler, DataLoader
import numpy as np
import re
import torch
from transformers import BartTokenizer
from torch import distributed as dist
from torch.utils.data import get_worker_info
import random
import numpy as np
import os
import einops

def vector_gather(vectors, indices):
    """
    Gathers (batched) vectors according to indices.
    Arguments:
        vectors: Tensor[N, L, D]
        indices: Tensor[N, K] or Tensor[N]
    Returns:
        Tensor[N, K, D] or Tensor[N, D]
    """
    N, L, D = vectors.shape
    squeeze = False
    if indices.ndim == 1:
        squeeze = True
        indices = indices.unsqueeze(-1)
    N2, K = indices.shape
    assert N == N2
    indices = einops.repeat(indices, "N K -> N K D", D=D)
    out = torch.gather(vectors, dim=1, index=indices)
    if squeeze:
        out = out.squeeze(1)
    return out

def set_seed(seed):
    random.seed(seed)
    os.environ['PYTHONHASHSEED'] = str(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = True

def get_dist_info():
    if dist.is_available() and dist.is_initialized():
        rank = dist.get_rank()
        world_size = dist.get_world_size()
    else:
        rank = 0
        world_size = 1
    return rank, world_size

def get_tokenizer(model_path: str, token_list: list) -> BartTokenizer:
    tokenizer = BartTokenizer.from_pretrained(model_path)
    for token in token_list:
        tokenizer.add_tokens(token)
    return tokenizer

def process_line(line, args):
    line = line.strip().replace("</s>", "")
    line = line.split("[SPLIT]")
    title = line[0]
    target = line[1]
    source = line[2:5]
    all_source_input_ids = []
    all_source_attention_mask = []
    for i, source_input in enumerate(source):
        
        if i == 0: # TODO
            source_input = f"[context]{source_input}" # TODO
            source_encode = args.tokenizer(
                source_input, padding="max_length", max_length=args.max_encoding_length, truncation=True, return_tensors="pt")
        else:
            source_input = f"[title]{title}[ref]{source_input}" # TODO
            source_encode = args.tokenizer(
                source_input, padding="max_length", max_length=args.max_encoding_length, truncation=True, return_tensors="pt")  
        source_input_ids = source_encode.input_ids
        source_attention_mask = source_encode.attention_mask
        all_source_input_ids.append(source_input_ids)
        all_source_attention_mask.append(source_attention_mask)

    target_encode = args.tokenizer(
        target, padding="max_length", max_length=args.max_decoding_length, truncation=True, return_tensors="pt")
    target_labels = target_encode.input_ids
    # target_labels = np.asarray(target_input_ids)
    target_labels[target_labels == args.tokenizer.pad_token_id] = -100

    batch = {
        "input_ids": torch.cat(all_source_input_ids, dim=0),
        "attention_mask": torch.cat(all_source_attention_mask, dim=0),
        "target_labels": target_labels
    }
    return batch

class TextDataset(Dataset):
    def __init__(self, filename, args):
        super(TextDataset, self).__init__()
        self._filename = filename
        self.args = args

        with open(filename, "r", encoding="utf-8") as f:
            self._total_data = len(f.readlines())
    
    def __getitem__(self, idx):
        line = linecache.getline(self._filename, idx + 1)
        batch = process_line(line, self.args)
        return batch

    def __len__(self):
        return self._total_data

class StreamTextDataset(IterableDataset):
    def __init__(self, filename, args):
        super().__init__()
        self._filename = filename
        self.args = args


    def __iter__(self):
        rank, world_size = get_dist_info()
        
        worker_info = get_worker_info()

        mod = world_size
        shift = rank

        if worker_info:
            mod *= worker_info.num_workers
            shift = rank * worker_info.num_workers + worker_info.id

        for i,line in enumerate(open(self._filename)):
            if (i + shift) % mod == 0:
                batch = process_line(line, self.args)
                yield batch 

def process_line_infer(query, refs, args):
    all_source_input_ids = []
    all_source_attention_mask = []
    for i,ref in enumerate(refs):
        if i == 0:
            ref = f"[context]{ref}"
        else:
            ref = f"[title]{query}[ref]{ref}"
        source_encode = args.tokenizer(
                    ref, padding="max_length",
                    max_length=256, truncation=True, return_tensors="pt")
        source_input_ids = source_encode.input_ids
        source_attention_mask = source_encode.attention_mask
        all_source_input_ids.append(source_input_ids)
        all_source_attention_mask.append(source_attention_mask)
    batch = {
            "input_ids": torch.cat(all_source_input_ids, dim=0).cuda(),
            "attention_mask": torch.cat(all_source_attention_mask, dim=0).cuda(),
        }

    return batch

class InferDataset(Dataset):
    def __init__(self, data, args):
        super(InferDataset, self).__init__()
        self.data = data
        self.args = args
    
    def __getitem__(self, idx):
        line = self.data[idx]
        sample_id = line[-1]
        query = line[0]
        ctx = [line[1]]
        refs = ctx + line[2]
        batch = process_line_infer(query, refs, self.args)
        batch["id"] = sample_id
        return batch

    def __len__(self):
        return len(self.data)

if __name__ == "__main__":
    from utils import get_tokenizer
    from torch.utils.data import DataLoader
    from itertools import chain, repeat
    from args import get_argument_parser
    def init_process(rank):
        dist.init_process_group(backend="gloo", init_method="tcp://localhost:1111", world_size=1, rank=rank)
    init_process(0)

    args = get_argument_parser()
    ds = StreamTextDataset(
        "/home/chi/code/WB2_data/data/text.mini",
        args
    )
    dl = DataLoader(
            ds,
            batch_size=4,
            num_workers=8,
            drop_last=True # , sampler=train_sampler
        )
    # from datasets.distributed import split_dataset_by_node
    # # print(os.environ)
    # ds = split_dataset_by_node(ds, rank=0, world_size=1)
    # print(ds.n_shards )
    for i,line in enumerate(dl):
        print(i)
        print(line["input_ids"].shape)
        



==> train.sh <==

python src/run.py \
        --model_path /home/chi/code/data/bart-base \
        --train_file /home/chi/webbrain2/data_0303/debug_new.txt \
        --dev_file /home/chi/code/WB2_data/data/text.mini \
        --output_path ./output \
        --learning_rate 5e-5 \
        --n_epoch 2 \
        --batch_size 4 \
        --n_training_samples 550460 \
        --max_encoding_length 32 \
        --max_decoding_length 8 \

